Rotation periods of TESS Objects of Interest from the Magellan-TESS Survey with multiband photometry from Evryscope and TESS

Stellar RV jitter due to surface activity may bias the RV semi-amplitude and mass of rocky planets. The amplitude of the jitter may be estimated from the uncertainty in the rotation period, allowing the mass to be more accurately obtained. We find candidate rotation periods for 17 out of 35 TESS Objects of Interest (TOI) hosting <3 R_Earth planets as part of the Magellan-TESS Survey, which is the first-ever statistically robust study of exoplanet masses and radii across the photo-evaporation gap. Seven periods are 3+ sigma detections, two are 1.5+ sigma, and 8 show plausible variability but the periods remain unconfirmed. The other 18 TOIs are non-detections. Candidate rotators include the host stars of the confirmed planets L 168-9 b, the HD 21749 system, LTT 1445 A b, TOI 1062 b, and the L 98-59 system. 13 candidates have no counterpart in the 1000 TOI rotation catalog of Canto Martins et al. (2020). We find periods for G3-M3 dwarfs using combined light curves from TESS and the Evryscope all-sky array of small telescopes, sometimes with longer periods than would be possible with TESS alone. Secure periods range from 1.4 to 26 d with Evryscope-measured photometric amplitudes as small as 2.1 mmag in g'. We also apply Monte Carlo sampling and a Gaussian Process stellar activity model from the code exoplanet to the TESS light curves of 6 TOIs to confirm the Evryscope periods.

==> anc/MTS_Rotators_T1_postref.csv <==
TOI, Prot, Err_Prot, Grade, FAPtot, best_FAP_Phi, conserv_FAP_Phi, FAP_LS, SpT, TESS_lc, TESS_ampl, EVR_ampl, EVR_obstime, EVR_epochs, EVR_whiten, EVR_whiten_min, EVR_whiten_max, EVR_pipeline, TESS_whiten, TESS_whiten_max, GP_Prot, Err_GP_Prot
134.01, 30.7, 0.9, A,10.8,12.6,49.2,21.9, M1V, SAP_FLUX, 0.00405, 0.0071, 1.95, 32833, yes,1.5,35.0,EFTE, no,no, no, no
177.01, 17.6, 0.3, A,0.1,5.3,20.0,0.1, M3V, SAP_FLUX, 0.00715, 0.00715, 2.46, 24569, yes,3.0,17.0,standard, no,no, 17.9, 0.5
179.01, 8.64, 0.04, A,0.1,15.3,31.6,0.1, K2V, SAP_FLUX, 0.0047, 0.00485, 1.96, 40471, yes,0.666,10.0,EFTE, no,no, 8.76, 0.1
260.01, 15.8, 0.3, A,10.5,1.2,10.5,100.0, M0V, SAP_FLUX, 0.00285, 0.00325, 2.11, 14982, yes,3.0,18.0,standard, no,no, 15.3, 2.1
455.01, 1.397, 0.002, A,76.9,100.0,100.0,76.9, M3V, SAP_FLUX, 0.00165, 0.004, 2.08, 17051, yes,0.02,4.0,standard, yes,1, 1.4, 0.004
724.01, 10.38, 0.09, A,0.1,1.7,29.7,0.1, G9V, SAP_FLUX, 0.0055, 0.00465, 1.99, 42084, yes,0.666,20.0,EFTE, yes,no, no, no
1062.01, 26.0, 0.4, A,0.1,2.0,32.1,0.1, K0V, SAP_FLUX, 0.00175, 0.0021, 1.99, 63783, yes,2.0,30.0,EFTE, no,no, no, no
1063.01, 7.9, 0.1, A,0.1,34.1,64.8,0.1, G8V, SAP_FLUX, 0.0096, 0.00885, 1.62, 47899, no,no,no,EFTE, yes,6, 7.88, 0.04
1097.01, 5.11, 0.05, A,0.1,22.8,31.3,0.1, G3V, eleanor, 0.00535, 0.0054, 1.93, 42700, yes,0.05,10.0,EFTE, no,no, 5.1, 0.06
1116.01, 16.0, 0.3, A,0.1,3.6,39.8,0.1, K0V, SAP_FLUX, 0.0036, 0.00295, 1.99, 42084, no,0.5,16.0,EFTE, yes,no, 15.9, 1.1
175.01, 39.6, 2.2, B,21.9,14.3,39.5,55.6, M3V, SAP_FLUX, 0.0017, 0.0049, 1.98, 30088, yes,3.0,35.0,EFTE, yes,no, no, no
175.02, 39.6, 2.2, B,21.9,14.3,39.5,55.6, M3V, SAP_FLUX, 0.0017, 0.0049, 1.98, 30088, yes,3.0,35.0,EFTE, yes,no, no, no
186.01, 33.9, 5.0, B,33.2,4.6,33.2,100.0, K4.5V, SAP_FLUX, 0.003, 0.0035, 2.46, 29059, yes,6.0,no,standard, yes,no, no, no
461.01, 15.2, 0.2, B,30.3,9.1,32.9,92.2, K1/2V, SAP_FLUX, 0.0049, 0.0038, 1.96, 17541, yes,2.0,14.0,EFTE, yes,no, no, no
697.01, 13.6, 0.2, B,24.8,1.8,25.9,95.8, K0, SAP_FLUX, 0.00105, 0.0013, 1.97, 39767, yes,1.5,13.0,EFTE, yes,5, no, no
776.01, 22.7, 0.4, B,23.9,100.0,100.0,23.9, M1V, SAP_FLUX, 0.0059, 0.0095, 2.45, 33693, yes,3.0,25.0,standard, no,no, no, no
776.02, 22.7, 0.4, B,23.9,100.0,100.0,23.9, M1V, SAP_FLUX, 0.0059, 0.0095, 2.45, 33693, yes,3.0,25.0,standard, no,no, no, no
836.02, 9.0, 1.3, B,100.0,100.0,100.0,100.0, K7V, SAP_FLUX, 0.003, 0.0023, 2.38, 23533, yes,1.2,12.0,standard, no,no, no, no
836.01, 9.0, 1.3, B,100.0,100.0,100.0,100.0, K7V, SAP_FLUX, 0.003, 0.0023, 2.38, 23533, yes,1.2,12.0,standard, no,no, no, no
913.01, 32.0, 7.0, B,37.1,12.9,48.7,76.2, K2V, SAP_FLUX, 0.0034, 0.0034, 2.97, 104018, yes,6.0,30.0,EFTE, no,no, no, no
214.01, 28.8, 0.6, U,no,no,no,no, G9.5V, SAP_FLUX, 0.0011, 0.00155, 1.99, 35722, yes,no,no,no, yes,no, no, no
431.02, 14.7, 0.1, U,no,no,no,no, K3V, SAP_FLUX, 0.00165, 0.0013, 2.25, 18624, yes,no,no,no, yes,no, no, no
1233.04, 41.0, 1.4, U,no,no,no,no, G5V, SAP_FLUX, 0.0018, 0.0033, 1.99, 46815, yes,no,no,no, no,no, no, no
562.01, 5.8, 0.1, U,no,no,no,no, M2.5V, SAP_FLUX, 0.0006, no, 1.96, 23622, yes,no,no,no, yes,no, no, no
1233.03, 41.3, 1.4, U,no,no,no,no, G5V, SAP_FLUX, 0.0018, 0.0033, 1.99, 46815, yes,no,no,no, no,no, no, no
402.01, 16.2, 0.3, U,no,no,no,no, K1V, SAP_FLUX, no, no, 2.39, 10750, yes,no,no,no, yes,no, no, no
174.01, 29.8, 0.7, U,no,no,no,no, K3.5V, SAP_FLUX, no, no, 1.99, 50922, no,no,no,no, yes,no, no, no
784.01, 3.4, 0.5, U,no,no,no,no, G5V, SAP_FLUX, no, no, 2.45, 56606, yes,no,no,no, yes,no, no, no
402.02, 16.2, 0.3, U,no,no,no,no, K1V, SAP_FLUX, no, no, 2.39, 10750, yes,no,no,no, yes,no, no, no
733.01, 3.3, 1.0, U,no,no,no,no, G5V, SAP_FLUX, no, no, 2.45, 36854, no,no,no,no, yes,no, no, no
174.02, 29.8, 0.7, U,no,no,no,no, K3.5V, SAP_FLUX, no, no, 1.99, 50922, no,no,no,no, yes,no, no, no
895.01, 6.3, 1.0, U,no,no,no,no, G0V, eleanor, no, no, 1.96, 9335, yes,no,no,no, no,no, no, no
719.01, 5.9, 1.5, U,no,no,no,no, G5V, SAP_FLUX, no, no, 1.99, 46449, yes,no,no,no, yes,no, no, no
174.03, 29.8, 0.7, U,no,no,no,no, K3.5V, SAP_FLUX, no, no, 1.99, 50922, no,no,no,no, yes,no, no, no
283.01, 64.8, 7.0, U,no,no,no,no, K0V, SAP_FLUX, 0.0029, 0.0029, 1.78, 47537, yes,no,no,no, yes,no, no, no
286.01, 44.6, 5.0, U,no,no,no,no, K0V, SAP_FLUX, 0.00185, 0.00185, 2.97, 66544, yes,no,no,no, yes,no, no, no
286.02, 44.6, 5.0, U,no,no,no,no, K0V, SAP_FLUX, 0.00185, 0.00185, 2.97, 66544, yes,no,no,no, yes,no, no, no
262.01, no, no, N,no,no,no,no, K0V, SAP_FLUX, no, no, 2.39, 9973, no,no,no,no, no,no, no, no
652.01, no, no, N,no,no,no,no, G2V, SAP_FLUX, no, no, 2.45, 16869, no,no,no,no, no,no, no, no
141.01, no, no, N,no,no,no,no, G1V, SAP_FLUX, no, no, 1.77, 41241, no,no,no,no, no,no, no, no
687.01, no, no, N,no,no,no,no, K4V, SAP_FLUX, no, no, 2.44, 37202,no,no,no,no, yes,no, no, no
144.01, no, no, N,no,no,no,no, G0V, SAP_FLUX, no, no, 0, 0, no,no,no,no, no,no, no, no
1011.01, no, no, N,no,no,no,no, G8V, eleanor, no, no, 1.99, 25779, no,no,no,no, no,no, no, no

